Anomalous dimensions of gauge fields and gauge coupling beta-functions in the Standard Model at three loops

We present the results for three-loop gauge field anomalous dimensions in the SM calculated in the background field gauge within the unbroken phase of the model. The results are valid for the general background field gauge parameterized by three independent parameters. Both quantum and background fields are considered. The former are used to find three-loop anomalous dimensions for the gauge-fixing parameters, and the latter allow one to obtain the three-loop SM gauge beta-functions. Independence of beta-functions of gauge-fixing parameters serves as a validity check of our final results.

==> anc/Z3l.m <==
(* 
  Renormalization constant for strong coupling as = gs^2/(16 Pi^2) 
*) 

ZaS = 1 + (h^2*((-11*as*cA)/3 + (8*as*NG*TF)/3))/ep + 
     h^4*(((121*as^2*cA^2)/9 - (176*as^2*cA*NG*TF)/9 + (64*as^2*NG^2*TF^2)/9)/
        ep^2 + ((-17*as^2*cA^2)/3 + NG*((11*a1*as*TF)/30 + (3*a2*as*TF)/2 + 
           (20*as^2*cA*TF)/3 + 4*as^2*cR*TF) - 2*as*TF*yd - 2*as*TF*yu)/ep) + 
     h^6*(((-1331*as^3*cA^3)/27 + (968*as^3*cA^2*NG*TF)/9 - 
         (704*as^3*cA*NG^2*TF^2)/9 + (512*as^3*NG^3*TF^3)/27)/ep^3 + 
       ((1309*as^3*cA^3)/27 + NG^2*((11*a1^2*as*TF)/150 + (a2^2*as*TF)/6 + 
           (121*a1^2*as*NR*TF)/4050 + (a2^2*as*NR*TF)/6 + (88*a1*as^2*TF^2)/
            45 + 8*a2*as^2*TF^2 + (1120*as^3*cA*TF^2)/27 + 
           (224*as^3*cR*TF^2)/9) + (a1*as*TF*yd)/6 + (3*a2*as*TF*yd)/2 + 
         (44*as^2*cA*TF*yd)/3 + 4*as^2*cR*TF*yd - (2*as*NR*TF*yd^2)/3 - 
         as*TF*ydd - (2*as*TF*yd*yl)/3 + (17*a1*as*TF*yu)/30 + 
         (3*a2*as*TF*yu)/2 + (44*as^2*cA*TF*yu)/3 + 4*as^2*cR*TF*yu - 
         (4*as*NR*TF*yd*yu)/3 - (2*as*TF*yl*yu)/3 - (2*as*NR*TF*yu^2)/3 + 
         NG*((11*a1^2*as*TF)/900 - (43*a2^2*as*TF)/12 - (121*a1*as^2*cA*TF)/
            45 - 11*a2*as^2*cA*TF - (2492*as^3*cA^2*TF)/27 - 
           (308*as^3*cA*cR*TF)/9 - (32*as^2*TF^2*yd)/3 - (32*as^2*TF^2*yu)/
            3) + 2*as*TF*yud - as*TF*yuu)/ep^2 + 
       ((-2857*as^3*cA^3)/162 + NG*((-13*a1^2*as*TF)/180 - (a1*a2*as*TF)/60 + 
           (241*a2^2*as*TF)/36 + (22*a1*as^2*cA*TF)/45 + 2*a2*as^2*cA*TF + 
           (2830*as^3*cA^2*TF)/81 - (11*a1*as^2*cR*TF)/45 - a2*as^2*cR*TF + 
           (410*as^3*cA*cR*TF)/27 - (4*as^3*cR^2*TF)/3) + 
         NG^2*((-121*a1^2*as*TF)/900 - (11*a2^2*as*TF)/36 - 
           (1331*a1^2*as*NR*TF)/24300 - (11*a2^2*as*NR*TF)/36 - 
           (632*as^3*cA*TF^2)/81 - (176*as^3*cR*TF^2)/27) - 
         (89*a1*as*TF*yd)/60 - (31*a2*as*TF*yd)/4 - 8*as^2*cA*TF*yd - 
         2*as^2*cR*TF*yd + (7*as*NR*TF*yd^2)/3 + 3*as*TF*ydd + 
         (7*as*TF*yd*yl)/3 - (101*a1*as*TF*yu)/60 - (31*a2*as*TF*yu)/4 - 
         8*as^2*cA*TF*yu - 2*as^2*cR*TF*yu + (14*as*NR*TF*yd*yu)/3 + 
         (7*as*TF*yl*yu)/3 + (7*as*NR*TF*yu^2)/3 - 2*as*TF*yud + 3*as*TF*yuu)/
        ep);
 
(* 
  Renormalization constant for U(1) gauge coupling a1 = (5/3)*g1^2/(16 Pi^2) 
*) 

Za1 = 1 + (h^2*(a1/10 + NG*((3*a1)/5 + (11*a1*NR)/45)))/ep + 
     h^4*((a1^2/100 + NG*((3*a1^2)/25 + (11*a1^2*NR)/225) + 
         NG^2*((9*a1^2)/25 + (22*a1^2*NR)/75 + (121*a1^2*NR^2)/2025))/ep^2 + 
       ((9*a1^2)/100 + (9*a1*a2)/20 + NG*((81*a1^2)/200 + (9*a1*a2)/40 + 
           (137*a1^2*NR)/1800 + (a1*a2*NR)/40 + (11*a1*as*cR*NR)/30) - 
         (a1*NR*yd)/12 - (3*a1*yl)/4 - (17*a1*NR*yu)/60)/ep) + 
     h^6*((a1^3/1000 + NG*((9*a1^3)/500 + (11*a1^3*NR)/1500) + 
         NG^2*((27*a1^3)/250 + (11*a1^3*NR)/125 + (121*a1^3*NR^2)/6750) + 
         NG^3*((27*a1^3)/125 + (33*a1^3*NR)/125 + (121*a1^3*NR^2)/1125 + 
           (1331*a1^3*NR^3)/91125))/ep^3 + 
       ((21*a1^3)/1000 + (9*a1^2*a2)/100 - (43*a1*a2^2)/40 + 
         NG^2*((567*a1^3)/1000 + (27*a1^2*a2)/100 + (a1*a2^2)/40 + 
           (1519*a1^3*NR)/4500 + (7*a1^2*a2*NR)/50 + (a1*a2^2*NR)/36 + 
           (11*a1^2*as*cR*NR)/25 + (10549*a1^3*NR^2)/243000 + 
           (11*a1^2*a2*NR^2)/900 + (a1*a2^2*NR^2)/360 + (121*a1^2*as*cR*NR^2)/
            675 + (44*a1*as^2*cR*NR*TF)/135) - (7*a1^2*NR*yd)/720 + 
         (a1*a2*NR*yd)/16 + (a1*as*cR*NR*yd)/6 - (a1*NR^2*yd^2)/36 - 
         (a1*NR*ydd)/24 + (33*a1^2*yl)/80 + (9*a1*a2*yl)/16 - 
         (5*a1*NR*yd*yl)/18 - (a1*yl^2)/4 - (3*a1*yll)/8 + 
         (17*a1^2*NR*yu)/720 + (17*a1*a2*NR*yu)/80 + (17*a1*as*cR*NR*yu)/30 - 
         (11*a1*NR^2*yd*yu)/90 - (31*a1*NR*yl*yu)/90 - (17*a1*NR^2*yu^2)/
          180 + NG*((441*a1^3)/2000 + (117*a1^2*a2)/200 - (39*a1*a2^2)/80 + 
           (3731*a1^3*NR)/54000 + (9*a1^2*a2*NR)/40 - (7*a1*a2^2*NR)/720 + 
           (11*a1^2*as*cR*NR)/150 - (121*a1*as^2*cA*cR*NR)/270 - 
           (a1^2*NR*yd)/10 - (11*a1^2*NR^2*yd)/270 - (9*a1^2*yl)/10 - 
           (11*a1^2*NR*yl)/30 - (17*a1^2*NR*yu)/50 - (187*a1^2*NR^2*yu)/
            1350) + (11*a1*NR*yud)/60 - (17*a1*NR*yuu)/120)/ep^2 + 
       ((163*a1^3)/8000 + (261*a1^2*a2)/800 + (3401*a1*a2^2)/960 + 
         (9*a1^2*lam)/50 + (3*a1*a2*lam)/10 - (3*a1*lam^2)/5 + 
         NG*((-327*a1^3)/2000 - (9*a1^2*a2)/400 + (9*a1*a2^2)/10 - 
           (1697*a1^3*NR)/54000 - (a1^2*a2*NR)/3600 + (a1*a2^2*NR)/135 - 
           (137*a1^2*as*cR*NR)/2700 - (a1*a2*as*cR*NR)/60 + 
           (1463*a1*as^2*cA*cR*NR)/1620 - (11*a1*as^2*cR^2*NR)/90) + 
         NG^2*((-297*a1^3)/2000 - (11*a1*a2^2)/240 - (2387*a1^3*NR)/27000 - 
           (11*a1*a2^2*NR)/216 - (16577*a1^3*NR^2)/1458000 - 
           (11*a1*a2^2*NR^2)/2160 - (242*a1*as^2*cR*NR*TF)/405) - 
         (1267*a1^2*NR*yd)/7200 - (437*a1*a2*NR*yd)/480 - 
         (17*a1*as*cR*NR*yd)/60 + (17*a1*NR^2*yd^2)/360 + 
         (61*a1*NR*ydd)/240 - (843*a1^2*yl)/800 - (543*a1*a2*yl)/160 + 
         (157*a1*NR*yd*yl)/180 + (33*a1*yl^2)/40 + (87*a1*yll)/80 - 
         (2827*a1^2*NR*yu)/7200 - (157*a1*a2*NR*yu)/96 - 
         (29*a1*as*cR*NR*yu)/60 + (59*a1*NR^2*yd*yu)/180 + 
         (199*a1*NR*yl*yu)/180 + (101*a1*NR^2*yu^2)/360 + (a1*NR*yud)/24 + 
         (113*a1*NR*yuu)/240)/ep);
 
(* 
  Renormalization constant for SU(2) gauge coupling a2 = g2^2/(16 Pi^2) 
*) 

Za2 = 1 + (h^2*((-43*a2)/6 + NG*(a2/3 + (a2*NR)/3)))/ep + 
     h^4*(((1849*a2^2)/36 + NG*((-43*a2^2)/9 - (43*a2^2*NR)/9) + 
         NG^2*(a2^2/9 + (2*a2^2*NR)/9 + (a2^2*NR^2)/9))/ep^2 + 
       ((3*a1*a2)/20 - (259*a2^2)/12 + NG*((3*a1*a2)/40 + (49*a2^2)/24 + 
           (a1*a2*NR)/120 + (49*a2^2*NR)/24 + (a2*as*cR*NR)/2) - 
         (a2*NR*yd)/4 - (a2*yl)/4 - (a2*NR*yu)/4)/ep) + 
     h^6*(((-79507*a2^3)/216 + NG*((1849*a2^3)/36 + (1849*a2^3*NR)/36) + 
         NG^2*((-43*a2^3)/18 - (43*a2^3*NR)/9 - (43*a2^3*NR^2)/18) + 
         NG^3*(a2^3/27 + (a2^3*NR)/9 + (a2^3*NR^2)/9 + (a2^3*NR^3)/27))/
        ep^3 + ((a1^2*a2)/200 - (43*a1*a2^2)/20 + (77959*a2^3)/216 + 
         NG^2*((3*a1^2*a2)/200 + (a1*a2^2)/20 + (343*a2^3)/216 + 
           (7*a1^2*a2*NR)/900 + (a1*a2^2*NR)/18 + (343*a2^3*NR)/108 + 
           (a2^2*as*cR*NR)/3 + (11*a1^2*a2*NR^2)/16200 + (a1*a2^2*NR^2)/180 + 
           (343*a2^3*NR^2)/216 + (a2^2*as*cR*NR^2)/3 + (4*a2*as^2*cR*NR*TF)/
            9) + (a1*a2*NR*yd)/48 + (181*a2^2*NR*yd)/48 + 
         (a2*as*cR*NR*yd)/2 - (a2*NR^2*yd^2)/12 - (a2*NR*ydd)/8 + 
         (3*a1*a2*yl)/16 + (181*a2^2*yl)/48 - (a2*NR*yd*yl)/6 - 
         (a2*yl^2)/12 - (a2*yll)/8 + (17*a1*a2*NR*yu)/240 + 
         (181*a2^2*NR*yu)/48 + (a2*as*cR*NR*yu)/2 - (a2*NR^2*yd*yu)/6 - 
         (a2*NR*yl*yu)/6 - (a2*NR^2*yu^2)/12 + NG*((13*a1^2*a2)/400 - 
           (39*a1*a2^2)/40 - (22001*a2^3)/432 + (a1^2*a2*NR)/80 - 
           (7*a1*a2^2*NR)/360 - (22001*a2^3*NR)/432 - (43*a2^2*as*cR*NR)/6 - 
           (11*a2*as^2*cA*cR*NR)/18 - (a2^2*NR*yd)/6 - (a2^2*NR^2*yd)/6 - 
           (a2^2*yl)/6 - (a2^2*NR*yl)/6 - (a2^2*NR*yu)/6 - 
           (a2^2*NR^2*yu)/6) + (a2*NR*yud)/4 - (a2*NR*yuu)/8)/ep^2 + 
       ((163*a1^2*a2)/4800 + (187*a1*a2^2)/160 - (667111*a2^3)/5184 + 
         (a1*a2*lam)/10 + (a2^2*lam)/2 - a2*lam^2 + 
         NG*((-91*a1^2*a2)/1200 + (13*a1*a2^2)/80 + (1603*a2^3)/81 - 
           (287*a1^2*a2*NR)/10800 + (13*a1*a2^2*NR)/720 + (1603*a2^3*NR)/81 - 
           (a1*a2*as*cR*NR)/180 + (13*a2^2*as*cR*NR)/12 + 
           (133*a2*as^2*cA*cR*NR)/108 - (a2*as^2*cR^2*NR)/6) + 
         NG^2*((-11*a1^2*a2)/400 - (415*a2^3)/1296 - (77*a1^2*a2*NR)/5400 - 
           (415*a2^3*NR)/648 - (121*a1^2*a2*NR^2)/97200 - 
           (415*a2^3*NR^2)/1296 - (22*a2*as^2*cR*NR*TF)/27) - 
         (533*a1*a2*NR*yd)/1440 - (81*a2^2*NR*yd)/32 - (7*a2*as*cR*NR*yd)/
          12 + (5*a2*NR^2*yd^2)/24 + (19*a2*NR*ydd)/48 - (17*a1*a2*yl)/32 - 
         (81*a2^2*yl)/32 + (5*a2*NR*yd*yl)/12 + (5*a2*yl^2)/24 + 
         (19*a2*yll)/48 - (593*a1*a2*NR*yu)/1440 - (81*a2^2*NR*yu)/32 - 
         (7*a2*as*cR*NR*yu)/12 + (5*a2*NR^2*yd*yu)/12 + (5*a2*NR*yl*yu)/12 + 
         (5*a2*NR^2*yu^2)/24 + (3*a2*NR*yud)/8 + (19*a2*NR*yuu)/48)/ep);
 
(* 
  Renormalization constant for U(1) gauge fixing parameter 
*) 

ZxiB = 1 + (h^2*(-a1/10 + NG*((-3*a1)/5 - (11*a1*NR)/45)))/ep + 
     (h^4*((-9*a1^2)/100 - (9*a1*a2)/20 + NG*((-81*a1^2)/200 - (9*a1*a2)/40 - 
          (137*a1^2*NR)/1800 - (a1*a2*NR)/40 - (11*a1*as*cR*NR)/30) + 
        (a1*NR*yd)/12 + (3*a1*yl)/4 + (17*a1*NR*yu)/60))/ep + 
     h^6*(((-163*a1^3)/8000 - (261*a1^2*a2)/800 - (3401*a1*a2^2)/960 - 
         (9*a1^2*lam)/50 - (3*a1*a2*lam)/10 + (3*a1*lam^2)/5 + 
         NG*((327*a1^3)/2000 + (9*a1^2*a2)/400 - (9*a1*a2^2)/10 + 
           (1697*a1^3*NR)/54000 + (a1^2*a2*NR)/3600 - (a1*a2^2*NR)/135 + 
           (137*a1^2*as*cR*NR)/2700 + (a1*a2*as*cR*NR)/60 - 
           (1463*a1*as^2*cA*cR*NR)/1620 + (11*a1*as^2*cR^2*NR)/90) + 
         NG^2*((297*a1^3)/2000 + (11*a1*a2^2)/240 + (2387*a1^3*NR)/27000 + 
           (11*a1*a2^2*NR)/216 + (16577*a1^3*NR^2)/1458000 + 
           (11*a1*a2^2*NR^2)/2160 + (242*a1*as^2*cR*NR*TF)/405) + 
         (1267*a1^2*NR*yd)/7200 + (437*a1*a2*NR*yd)/480 + 
         (17*a1*as*cR*NR*yd)/60 - (17*a1*NR^2*yd^2)/360 - 
         (61*a1*NR*ydd)/240 + (843*a1^2*yl)/800 + (543*a1*a2*yl)/160 - 
         (157*a1*NR*yd*yl)/180 - (33*a1*yl^2)/40 - (87*a1*yll)/80 + 
         (2827*a1^2*NR*yu)/7200 + (157*a1*a2*NR*yu)/96 + 
         (29*a1*as*cR*NR*yu)/60 - (59*a1*NR^2*yd*yu)/180 - 
         (199*a1*NR*yl*yu)/180 - (101*a1*NR^2*yu^2)/360 - (a1*NR*yud)/24 - 
         (113*a1*NR*yuu)/240)/ep + ((-3*a1^3)/1000 + (43*a1*a2^2)/40 + 
         NG*((-63*a1^3)/2000 + (39*a1*a2^2)/80 - (533*a1^3*NR)/54000 + 
           (7*a1*a2^2*NR)/720 + (121*a1*as^2*cA*cR*NR)/270) + 
         NG^2*((-81*a1^3)/1000 - (a1*a2^2)/40 - (217*a1^3*NR)/4500 - 
           (a1*a2^2*NR)/36 - (1507*a1^3*NR^2)/243000 - (a1*a2^2*NR^2)/360 - 
           (44*a1*as^2*cR*NR*TF)/135) - (a1^2*NR*yd)/144 - (a1*a2*NR*yd)/16 - 
         (a1*as*cR*NR*yd)/6 + (a1*NR^2*yd^2)/36 + (a1*NR*ydd)/24 - 
         (9*a1^2*yl)/16 - (9*a1*a2*yl)/16 + (5*a1*NR*yd*yl)/18 + 
         (a1*yl^2)/4 + (3*a1*yll)/8 - (289*a1^2*NR*yu)/3600 - 
         (17*a1*a2*NR*yu)/80 - (17*a1*as*cR*NR*yu)/30 + (11*a1*NR^2*yd*yu)/
          90 + (31*a1*NR*yl*yu)/90 + (17*a1*NR^2*yu^2)/180 - 
         (11*a1*NR*yud)/60 + (17*a1*NR*yuu)/120)/ep^2);
 
(* 
  Renormalization constant for SU(3) gauge fixing parameter 
*) 

ZxiG = 1 + (h^2*((13*as*cA)/6 - (8*as*NG*TF)/3 - (as*cA*xiG)/2))/ep + 
     h^4*(((-13*as^2*cA^2)/8 - (17*as^2*cA^2*xiG)/24 + (as^2*cA^2*xiG^2)/4 + 
         NG*(2*as^2*cA*TF + (4*as^2*cA*TF*xiG)/3))/ep^2 + 
       ((59*as^2*cA^2)/16 + NG*((-11*a1*as*TF)/30 - (3*a2*as*TF)/2 - 
           5*as^2*cA*TF - 4*as^2*cR*TF) - (11*as^2*cA^2*xiG)/16 - 
         (as^2*cA^2*xiG^2)/8 + 2*as*TF*yd + 2*as*TF*yu)/ep) + 
     h^6*(((403*as^3*cA^3)/144 + (16*as^3*cA*NG^2*TF^2)/9 + 
         (47*as^3*cA^3*xiG)/48 + (as^3*cA^3*xiG^2)/6 - (as^3*cA^3*xiG^3)/8 + 
         NG*((-44*as^3*cA^2*TF)/9 - (5*as^3*cA^2*TF*xiG)/3 - 
           (2*as^3*cA^2*TF*xiG^2)/3))/ep^3 + 
       ((-7957*as^3*cA^3)/864 + NG^2*((-11*a1^2*as*TF)/150 - (a2^2*as*TF)/6 - 
           (121*a1^2*as*NR*TF)/4050 - (a2^2*as*NR*TF)/6 - (200*as^3*cA*TF^2)/
            27 - (32*as^3*cR*TF^2)/9) - (143*as^3*cA^3*xiG)/96 + 
         (13*as^3*cA^3*xiG^2)/24 + (7*as^3*cA^3*xiG^3)/48 + 
         NG*((-11*a1^2*as*TF)/900 + (43*a2^2*as*TF)/12 + (11*a1*as^2*cA*TF)/
            60 + (3*a2*as^2*cA*TF)/4 + (481*as^3*cA^2*TF)/27 + 
           (62*as^3*cA*cR*TF)/9 + (11*a1*as^2*cA*TF*xiG)/60 + 
           (3*a2*as^2*cA*TF*xiG)/4 + (19*as^3*cA^2*TF*xiG)/6 + 
           2*as^3*cA*cR*TF*xiG + (as^3*cA^2*TF*xiG^2)/3) - (a1*as*TF*yd)/6 - 
         (3*a2*as*TF*yd)/2 - as^2*cA*TF*yd - 4*as^2*cR*TF*yd - 
         as^2*cA*TF*xiG*yd + (2*as*NR*TF*yd^2)/3 + as*TF*ydd + 
         (2*as*TF*yd*yl)/3 - (17*a1*as*TF*yu)/30 - (3*a2*as*TF*yu)/2 - 
         as^2*cA*TF*yu - 4*as^2*cR*TF*yu - as^2*cA*TF*xiG*yu + 
         (4*as*NR*TF*yd*yu)/3 + (2*as*TF*yl*yu)/3 + (2*as*NR*TF*yu^2)/3 - 
         2*as*TF*yud + as*TF*yuu)/ep^2 + ((9965*as^3*cA^3)/864 + 
         NG^2*((121*a1^2*as*TF)/900 + (11*a2^2*as*TF)/36 + 
           (1331*a1^2*as*NR*TF)/24300 + (11*a2^2*as*NR*TF)/36 + 
           (304*as^3*cA*TF^2)/27 + (176*as^3*cR*TF^2)/27) - 
         (167*as^3*cA^3*xiG)/96 - (11*as^3*cA^3*xiG^2)/32 - 
         (7*as^3*cA^3*xiG^3)/96 + (89*a1*as*TF*yd)/60 + (31*a2*as*TF*yd)/4 + 
         (25*as^2*cA*TF*yd)/6 + 2*as^2*cR*TF*yd - (7*as*NR*TF*yd^2)/3 - 
         3*as*TF*ydd - (7*as*TF*yd*yl)/3 + (101*a1*as*TF*yu)/60 + 
         (31*a2*as*TF*yu)/4 + (25*as^2*cA*TF*yu)/6 + 2*as^2*cR*TF*yu - 
         (14*as*NR*TF*yd*yu)/3 - (7*as*TF*yl*yu)/3 - (7*as*NR*TF*yu^2)/3 + 
         2*as*TF*yud - 3*as*TF*yuu - (3*as^3*cA^3*z3)/16 - 
         (as^3*cA^3*xiG*z3)/4 - (as^3*cA^3*xiG^2*z3)/16 + 
         NG*((13*a1^2*as*TF)/180 + (a1*a2*as*TF)/60 - (241*a2^2*as*TF)/36 + 
           (319*a1*as^2*cA*TF)/360 + (29*a2*as^2*cA*TF)/8 - 
           (911*as^3*cA^2*TF)/27 + (11*a1*as^2*cR*TF)/45 + a2*as^2*cR*TF - 
           (5*as^3*cA*cR*TF)/27 + (4*as^3*cR^2*TF)/3 + (4*as^3*cA^2*TF*xiG)/
            3 - (22*a1*as^2*cA*TF*z3)/15 - 6*a2*as^2*cA*TF*z3 + 
           12*as^3*cA^2*TF*z3 - 16*as^3*cA*cR*TF*z3))/ep)
 
(* 
  Renormalization constant for SU(2) gauge fixing parameter 
*) 

ZxiW = 1 + (h^2*((25*a2)/6 + NG*(-a2/3 - (a2*NR)/3) - a2*xiW))/ep + 
     h^4*(((-25*a2^2)/4 - (8*a2^2*xiW)/3 + a2^2*xiW^2 + 
         NG*(a2^2/2 + (a2^2*NR)/2 + (a2^2*xiW)/3 + (a2^2*NR*xiW)/3))/ep^2 + 
       ((-3*a1*a2)/20 + (113*a2^2)/8 + NG*((-3*a1*a2)/40 - (13*a2^2)/8 - 
           (a1*a2*NR)/120 - (13*a2^2*NR)/8 - (a2*as*cR*NR)/2) - 
         (11*a2^2*xiW)/4 - (a2^2*xiW^2)/2 + (a2*NR*yd)/4 + (a2*yl)/4 + 
         (a2*NR*yu)/4)/ep) + 
     h^6*(((1525*a2^3)/72 + NG^2*(a2^3/18 + (a2^3*NR)/9 + (a2^3*NR^2)/18) + 
         (89*a2^3*xiW)/12 + (7*a2^3*xiW^2)/6 - a2^3*xiW^3 + 
         NG*((-43*a2^3)/18 - (43*a2^3*NR)/18 - (5*a2^3*xiW)/6 - 
           (5*a2^3*NR*xiW)/6 - (a2^3*xiW^2)/3 - (a2^3*NR*xiW^2)/3))/ep^3 + 
       (-(a1^2*a2)/200 + (3*a1*a2^2)/20 - (29629*a2^3)/432 + 
         NG^2*((-3*a1^2*a2)/200 - (59*a2^3)/216 - (7*a1^2*a2*NR)/900 - 
           (59*a2^3*NR)/108 - (11*a1^2*a2*NR^2)/16200 - (59*a2^3*NR^2)/216 - 
           (4*a2*as^2*cR*NR*TF)/9) + (3*a1*a2^2*xiW)/20 - (271*a2^3*xiW)/24 + 
         (53*a2^3*xiW^2)/12 + (7*a2^3*xiW^3)/6 + 
         NG*((-13*a1^2*a2)/400 + (3*a1*a2^2)/40 + (4273*a2^3)/432 - 
           (a1^2*a2*NR)/80 + (a1*a2^2*NR)/120 + (4273*a2^3*NR)/432 + 
           (a2^2*as*cR*NR)/2 + (11*a2*as^2*cA*cR*NR)/18 + 
           (3*a1*a2^2*xiW)/40 + (47*a2^3*xiW)/24 + (a1*a2^2*NR*xiW)/120 + 
           (47*a2^3*NR*xiW)/24 + (a2^2*as*cR*NR*xiW)/2 + (a2^3*xiW^2)/6 + 
           (a2^3*NR*xiW^2)/6) - (a1*a2*NR*yd)/48 - (7*a2^2*NR*yd)/16 - 
         (a2*as*cR*NR*yd)/2 - (a2^2*NR*xiW*yd)/4 + (a2*NR^2*yd^2)/12 + 
         (a2*NR*ydd)/8 - (3*a1*a2*yl)/16 - (7*a2^2*yl)/16 - (a2^2*xiW*yl)/4 + 
         (a2*NR*yd*yl)/6 + (a2*yl^2)/12 + (a2*yll)/8 - (17*a1*a2*NR*yu)/240 - 
         (7*a2^2*NR*yu)/16 - (a2*as*cR*NR*yu)/2 - (a2^2*NR*xiW*yu)/4 + 
         (a2*NR^2*yd*yu)/6 + (a2*NR*yl*yu)/6 + (a2*NR^2*yu^2)/12 - 
         (a2*NR*yud)/4 + (a2*NR*yuu)/8)/ep^2 + 
       ((-163*a1^2*a2)/4800 - (11*a1*a2^2)/32 + (143537*a2^3)/1728 - 
         (a1*a2*lam)/10 - 1/2*a2^2*lam + a2*lam^2 + 
         NG^2*((11*a1^2*a2)/400 + (185*a2^3)/432 + (77*a1^2*a2*NR)/5400 + 
           (185*a2^3*NR)/216 + (121*a1^2*a2*NR^2)/97200 + 
           (185*a2^3*NR^2)/432 + (22*a2*as^2*cR*NR*TF)/27) - 
         (105*a2^3*xiW)/8 - (11*a2^3*xiW^2)/4 - (7*a2^3*xiW^3)/12 + 
         (533*a1*a2*NR*yd)/1440 + (79*a2^2*NR*yd)/96 + (7*a2*as*cR*NR*yd)/
          12 - (5*a2*NR^2*yd^2)/24 - (19*a2*NR*ydd)/48 + (17*a1*a2*yl)/32 + 
         (79*a2^2*yl)/96 - (5*a2*NR*yd*yl)/12 - (5*a2*yl^2)/24 - 
         (19*a2*yll)/48 + (593*a1*a2*NR*yu)/1440 + (79*a2^2*NR*yu)/96 + 
         (7*a2*as*cR*NR*yu)/12 - (5*a2*NR^2*yd*yu)/12 - (5*a2*NR*yl*yu)/12 - 
         (5*a2*NR^2*yu^2)/24 - (3*a2*NR*yud)/8 - (19*a2*NR*yuu)/48 - 
         (3*a1*a2^2*z3)/10 + (a2^3*z3)/2 - 2*a2^3*xiW*z3 - 
         (a2^3*xiW^2*z3)/2 + NG*((91*a1^2*a2)/1200 + (2*a1*a2^2)/5 - 
           (7025*a2^3)/432 + (287*a1^2*a2*NR)/10800 + (2*a1*a2^2*NR)/45 - 
           (7025*a2^3*NR)/432 + (a1*a2*as*cR*NR)/180 + (8*a2^2*as*cR*NR)/3 - 
           (133*a2*as^2*cA*cR*NR)/108 + (a2*as^2*cR^2*NR)/6 + 
           (2*a2^3*xiW)/3 + (2*a2^3*NR*xiW)/3 - (3*a1*a2^2*z3)/5 + 
           3*a2^3*z3 - (a1*a2^2*NR*z3)/15 + 3*a2^3*NR*z3 - 
           4*a2^2*as*cR*NR*z3))/ep);


==> anc/betaSM3l.m <==
(* 
  Beta-function for strong coupling as = gs^2/(16 Pi^2) 
*) 

baS = h^2*((-11*as^2*cA)/3 + (8*as^2*NG*TF)/3) + 
     h^4*((-34*as^3*cA^2)/3 + NG*((11*a1*as^2*TF)/15 + 3*a2*as^2*TF + 
         (40*as^3*cA*TF)/3 + 8*as^3*cR*TF) - 4*as^2*TF*yd - 4*as^2*TF*yu) + 
     h^6*((-2857*as^4*cA^3)/54 + NG*((-13*a1^2*as^2*TF)/60 - 
         (a1*a2*as^2*TF)/20 + (241*a2^2*as^2*TF)/12 + (22*a1*as^3*cA*TF)/15 + 
         6*a2*as^3*cA*TF + (2830*as^4*cA^2*TF)/27 - (11*a1*as^3*cR*TF)/15 - 
         3*a2*as^3*cR*TF + (410*as^4*cA*cR*TF)/9 - 4*as^4*cR^2*TF) + 
       NG^2*((-121*a1^2*as^2*TF)/300 - (11*a2^2*as^2*TF)/12 - 
         (1331*a1^2*as^2*NR*TF)/8100 - (11*a2^2*as^2*NR*TF)/12 - 
         (632*as^4*cA*TF^2)/27 - (176*as^4*cR*TF^2)/9) - 
       (89*a1*as^2*TF*yd)/20 - (93*a2*as^2*TF*yd)/4 - 24*as^3*cA*TF*yd - 
       6*as^3*cR*TF*yd + 7*as^2*NR*TF*yd^2 + 9*as^2*TF*ydd + 
       7*as^2*TF*yd*yl - (101*a1*as^2*TF*yu)/20 - (93*a2*as^2*TF*yu)/4 - 
       24*as^3*cA*TF*yu - 6*as^3*cR*TF*yu + 14*as^2*NR*TF*yd*yu + 
       7*as^2*TF*yl*yu + 7*as^2*NR*TF*yu^2 - 6*as^2*TF*yud + 9*as^2*TF*yuu);
 
(* 
  Beta-function for U(1) gauge coupling a1 = (5/3)*g1^2/(16 Pi^2) 
*) 


ba1 = h^2*(a1^2/10 + NG*((3*a1^2)/5 + (11*a1^2*NR)/45)) + 
     h^4*((9*a1^3)/50 + (9*a1^2*a2)/10 + NG*((81*a1^3)/100 + (9*a1^2*a2)/20 + 
         (137*a1^3*NR)/900 + (a1^2*a2*NR)/20 + (11*a1^2*as*cR*NR)/15) - 
       (a1^2*NR*yd)/6 - (3*a1^2*yl)/2 - (17*a1^2*NR*yu)/30) + 
     h^6*((489*a1^4)/8000 + (783*a1^3*a2)/800 + (3401*a1^2*a2^2)/320 + 
       (27*a1^3*lam)/50 + (9*a1^2*a2*lam)/10 - (9*a1^2*lam^2)/5 + 
       NG*((-981*a1^4)/2000 - (27*a1^3*a2)/400 + (27*a1^2*a2^2)/10 - 
         (1697*a1^4*NR)/18000 - (a1^3*a2*NR)/1200 + (a1^2*a2^2*NR)/45 - 
         (137*a1^3*as*cR*NR)/900 - (a1^2*a2*as*cR*NR)/20 + 
         (1463*a1^2*as^2*cA*cR*NR)/540 - (11*a1^2*as^2*cR^2*NR)/30) + 
       NG^2*((-891*a1^4)/2000 - (11*a1^2*a2^2)/80 - (2387*a1^4*NR)/9000 - 
         (11*a1^2*a2^2*NR)/72 - (16577*a1^4*NR^2)/486000 - 
         (11*a1^2*a2^2*NR^2)/720 - (242*a1^2*as^2*cR*NR*TF)/135) - 
       (1267*a1^3*NR*yd)/2400 - (437*a1^2*a2*NR*yd)/160 - 
       (17*a1^2*as*cR*NR*yd)/20 + (17*a1^2*NR^2*yd^2)/120 + 
       (61*a1^2*NR*ydd)/80 - (2529*a1^3*yl)/800 - (1629*a1^2*a2*yl)/160 + 
       (157*a1^2*NR*yd*yl)/60 + (99*a1^2*yl^2)/40 + (261*a1^2*yll)/80 - 
       (2827*a1^3*NR*yu)/2400 - (157*a1^2*a2*NR*yu)/32 - 
       (29*a1^2*as*cR*NR*yu)/20 + (59*a1^2*NR^2*yd*yu)/60 + 
       (199*a1^2*NR*yl*yu)/60 + (101*a1^2*NR^2*yu^2)/120 + (a1^2*NR*yud)/8 + 
       (113*a1^2*NR*yuu)/80);

(* 
  Beta-function for SU(2) gauge coupling a2 = g2^2/(16 Pi^2) 
*) 
 
ba2 = h^2*((-43*a2^2)/6 + NG*(a2^2/3 + (a2^2*NR)/3)) + 
     h^4*((3*a1*a2^2)/10 - (259*a2^3)/6 + NG*((3*a1*a2^2)/20 + (49*a2^3)/12 + 
         (a1*a2^2*NR)/60 + (49*a2^3*NR)/12 + a2^2*as*cR*NR) - 
       (a2^2*NR*yd)/2 - (a2^2*yl)/2 - (a2^2*NR*yu)/2) + 
     h^6*((163*a1^2*a2^2)/1600 + (561*a1*a2^3)/160 - (667111*a2^4)/1728 + 
       (3*a1*a2^2*lam)/10 + (3*a2^3*lam)/2 - 3*a2^2*lam^2 + 
       NG*((-91*a1^2*a2^2)/400 + (39*a1*a2^3)/80 + (1603*a2^4)/27 - 
         (287*a1^2*a2^2*NR)/3600 + (13*a1*a2^3*NR)/240 + (1603*a2^4*NR)/27 - 
         (a1*a2^2*as*cR*NR)/60 + (13*a2^3*as*cR*NR)/4 + 
         (133*a2^2*as^2*cA*cR*NR)/36 - (a2^2*as^2*cR^2*NR)/2) + 
       NG^2*((-33*a1^2*a2^2)/400 - (415*a2^4)/432 - (77*a1^2*a2^2*NR)/1800 - 
         (415*a2^4*NR)/216 - (121*a1^2*a2^2*NR^2)/32400 - 
         (415*a2^4*NR^2)/432 - (22*a2^2*as^2*cR*NR*TF)/9) - 
       (533*a1*a2^2*NR*yd)/480 - (243*a2^3*NR*yd)/32 - 
       (7*a2^2*as*cR*NR*yd)/4 + (5*a2^2*NR^2*yd^2)/8 + (19*a2^2*NR*ydd)/16 - 
       (51*a1*a2^2*yl)/32 - (243*a2^3*yl)/32 + (5*a2^2*NR*yd*yl)/4 + 
       (5*a2^2*yl^2)/8 + (19*a2^2*yll)/16 - (593*a1*a2^2*NR*yu)/480 - 
       (243*a2^3*NR*yu)/32 - (7*a2^2*as*cR*NR*yu)/4 + (5*a2^2*NR^2*yd*yu)/4 + 
       (5*a2^2*NR*yl*yu)/4 + (5*a2^2*NR^2*yu^2)/8 + (9*a2^2*NR*yud)/8 + 
       (19*a2^2*NR*yuu)/16);
 
(* 
  Beta-function for U(1) gauge fixing parameter 
*) 

bxiB = h^2*(-(a1*xiB)/10 + NG*((-3*a1*xiB)/5 - (11*a1*NR*xiB)/45)) + 
     h^4*((-9*a1^2*xiB)/50 - (9*a1*a2*xiB)/10 + 
       NG*((-81*a1^2*xiB)/100 - (9*a1*a2*xiB)/20 - (137*a1^2*NR*xiB)/900 - 
         (a1*a2*NR*xiB)/20 - (11*a1*as*cR*NR*xiB)/15) + (a1*NR*xiB*yd)/6 + 
       (3*a1*xiB*yl)/2 + (17*a1*NR*xiB*yu)/30) + 
     h^6*((-489*a1^3*xiB)/8000 - (783*a1^2*a2*xiB)/800 - 
       (3401*a1*a2^2*xiB)/320 - (27*a1^2*lam*xiB)/50 - (9*a1*a2*lam*xiB)/10 + 
       (9*a1*lam^2*xiB)/5 + NG*((981*a1^3*xiB)/2000 + 
         (27*a1^2*a2*xiB)/400 - (27*a1*a2^2*xiB)/10 + (1697*a1^3*NR*xiB)/
          18000 + (a1^2*a2*NR*xiB)/1200 - (a1*a2^2*NR*xiB)/45 + 
         (137*a1^2*as*cR*NR*xiB)/900 + (a1*a2*as*cR*NR*xiB)/20 - 
         (1463*a1*as^2*cA*cR*NR*xiB)/540 + (11*a1*as^2*cR^2*NR*xiB)/30) + 
       NG^2*((891*a1^3*xiB)/2000 + (11*a1*a2^2*xiB)/80 + 
         (2387*a1^3*NR*xiB)/9000 + (11*a1*a2^2*NR*xiB)/72 + 
         (16577*a1^3*NR^2*xiB)/486000 + (11*a1*a2^2*NR^2*xiB)/720 + 
         (242*a1*as^2*cR*NR*TF*xiB)/135) + (1267*a1^2*NR*xiB*yd)/2400 + 
       (437*a1*a2*NR*xiB*yd)/160 + (17*a1*as*cR*NR*xiB*yd)/20 - 
       (17*a1*NR^2*xiB*yd^2)/120 - (61*a1*NR*xiB*ydd)/80 + 
       (2529*a1^2*xiB*yl)/800 + (1629*a1*a2*xiB*yl)/160 - 
       (157*a1*NR*xiB*yd*yl)/60 - (99*a1*xiB*yl^2)/40 - (261*a1*xiB*yll)/80 + 
       (2827*a1^2*NR*xiB*yu)/2400 + (157*a1*a2*NR*xiB*yu)/32 + 
       (29*a1*as*cR*NR*xiB*yu)/20 - (59*a1*NR^2*xiB*yd*yu)/60 - 
       (199*a1*NR*xiB*yl*yu)/60 - (101*a1*NR^2*xiB*yu^2)/120 - 
       (a1*NR*xiB*yud)/8 - (113*a1*NR*xiB*yuu)/80);
 
(* 
  Beta-function for SU(3) gauge fixing parameter 
*) 

bxiG = h^2*((13*as*cA*xiG)/6 - (8*as*NG*TF*xiG)/3 - (as*cA*xiG^2)/2) + 
     h^4*((59*as^2*cA^2*xiG)/8 - (11*as^2*cA^2*xiG^2)/8 - 
       (as^2*cA^2*xiG^3)/4 + NG*((-11*a1*as*TF*xiG)/15 - 3*a2*as*TF*xiG - 
         10*as^2*cA*TF*xiG - 8*as^2*cR*TF*xiG) + 4*as*TF*xiG*yd + 
       4*as*TF*xiG*yu) + h^6*((9965*as^3*cA^3*xiG)/288 - 
       (167*as^3*cA^3*xiG^2)/32 - (33*as^3*cA^3*xiG^3)/32 - 
       (7*as^3*cA^3*xiG^4)/32 + NG^2*((121*a1^2*as*TF*xiG)/300 + 
         (11*a2^2*as*TF*xiG)/12 + (1331*a1^2*as*NR*TF*xiG)/8100 + 
         (11*a2^2*as*NR*TF*xiG)/12 + (304*as^3*cA*TF^2*xiG)/9 + 
         (176*as^3*cR*TF^2*xiG)/9) + (89*a1*as*TF*xiG*yd)/20 + 
       (93*a2*as*TF*xiG*yd)/4 + (25*as^2*cA*TF*xiG*yd)/2 + 
       6*as^2*cR*TF*xiG*yd - 7*as*NR*TF*xiG*yd^2 - 9*as*TF*xiG*ydd - 
       7*as*TF*xiG*yd*yl + (101*a1*as*TF*xiG*yu)/20 + 
       (93*a2*as*TF*xiG*yu)/4 + (25*as^2*cA*TF*xiG*yu)/2 + 
       6*as^2*cR*TF*xiG*yu - 14*as*NR*TF*xiG*yd*yu - 7*as*TF*xiG*yl*yu - 
       7*as*NR*TF*xiG*yu^2 + 6*as*TF*xiG*yud - 9*as*TF*xiG*yuu - 
       (9*as^3*cA^3*xiG*z3)/16 - (3*as^3*cA^3*xiG^2*z3)/4 - 
       (3*as^3*cA^3*xiG^3*z3)/16 + NG*((13*a1^2*as*TF*xiG)/60 + 
         (a1*a2*as*TF*xiG)/20 - (241*a2^2*as*TF*xiG)/12 + 
         (319*a1*as^2*cA*TF*xiG)/120 + (87*a2*as^2*cA*TF*xiG)/8 - 
         (911*as^3*cA^2*TF*xiG)/9 + (11*a1*as^2*cR*TF*xiG)/15 + 
         3*a2*as^2*cR*TF*xiG - (5*as^3*cA*cR*TF*xiG)/9 + 4*as^3*cR^2*TF*xiG + 
         4*as^3*cA^2*TF*xiG^2 - (22*a1*as^2*cA*TF*xiG*z3)/5 - 
         18*a2*as^2*cA*TF*xiG*z3 + 36*as^3*cA^2*TF*xiG*z3 - 
         48*as^3*cA*cR*TF*xiG*z3));

(* 
  Beta-function for SU(2) gauge fixing parameter 
*) 
 
bxiW = h^2*((25*a2*xiW)/6 - a2*xiW^2 + NG*(-(a2*xiW)/3 - (a2*NR*xiW)/3)) + 
     h^4*((-3*a1*a2*xiW)/10 + (113*a2^2*xiW)/4 - (11*a2^2*xiW^2)/2 - 
       a2^2*xiW^3 + NG*((-3*a1*a2*xiW)/20 - (13*a2^2*xiW)/4 - 
         (a1*a2*NR*xiW)/60 - (13*a2^2*NR*xiW)/4 - a2*as*cR*NR*xiW) + 
       (a2*NR*xiW*yd)/2 + (a2*xiW*yl)/2 + (a2*NR*xiW*yu)/2) + 
     h^6*((-163*a1^2*a2*xiW)/1600 - (33*a1*a2^2*xiW)/32 + 
       (143537*a2^3*xiW)/576 - (3*a1*a2*lam*xiW)/10 - 3/2*a2^2*lam*xiW + 
       3*a2*lam^2*xiW - (315*a2^3*xiW^2)/8 - (33*a2^3*xiW^3)/4 - 
       (7*a2^3*xiW^4)/4 + NG^2*((33*a1^2*a2*xiW)/400 + (185*a2^3*xiW)/144 + 
         (77*a1^2*a2*NR*xiW)/1800 + (185*a2^3*NR*xiW)/72 + 
         (121*a1^2*a2*NR^2*xiW)/32400 + (185*a2^3*NR^2*xiW)/144 + 
         (22*a2*as^2*cR*NR*TF*xiW)/9) + (533*a1*a2*NR*xiW*yd)/480 + 
       (79*a2^2*NR*xiW*yd)/32 + (7*a2*as*cR*NR*xiW*yd)/4 - 
       (5*a2*NR^2*xiW*yd^2)/8 - (19*a2*NR*xiW*ydd)/16 + 
       (51*a1*a2*xiW*yl)/32 + (79*a2^2*xiW*yl)/32 - (5*a2*NR*xiW*yd*yl)/4 - 
       (5*a2*xiW*yl^2)/8 - (19*a2*xiW*yll)/16 + (593*a1*a2*NR*xiW*yu)/480 + 
       (79*a2^2*NR*xiW*yu)/32 + (7*a2*as*cR*NR*xiW*yu)/4 - 
       (5*a2*NR^2*xiW*yd*yu)/4 - (5*a2*NR*xiW*yl*yu)/4 - 
       (5*a2*NR^2*xiW*yu^2)/8 - (9*a2*NR*xiW*yud)/8 - (19*a2*NR*xiW*yuu)/16 - 
       (9*a1*a2^2*xiW*z3)/10 + (3*a2^3*xiW*z3)/2 - 6*a2^3*xiW^2*z3 - 
       (3*a2^3*xiW^3*z3)/2 + NG*((91*a1^2*a2*xiW)/400 + (6*a1*a2^2*xiW)/5 - 
         (7025*a2^3*xiW)/144 + (287*a1^2*a2*NR*xiW)/3600 + 
         (2*a1*a2^2*NR*xiW)/15 - (7025*a2^3*NR*xiW)/144 + 
         (a1*a2*as*cR*NR*xiW)/60 + 8*a2^2*as*cR*NR*xiW - 
         (133*a2*as^2*cA*cR*NR*xiW)/36 + (a2*as^2*cR^2*NR*xiW)/2 + 
         2*a2^3*xiW^2 + 2*a2^3*NR*xiW^2 - (9*a1*a2^2*xiW*z3)/5 + 
         9*a2^3*xiW*z3 - (a1*a2^2*NR*xiW*z3)/5 + 9*a2^3*NR*xiW*z3 - 
         12*a2^2*as*cR*NR*xiW*z3));

